Weakly Durable High-Performance Transactions

Existing disk-based database systems largely fall into two categories -- they either provide very high performance but few guarantees, or expose the transaction abstraction satisfying the full ACID guarantees at the cost of lower performance. In this paper, we present an alternative that achieves the best of both worlds, namely good performance and transactional properties. Our key observation is that, because of the frequent use of synchronization primitives, systems with strong durability can hardly utilize the extremely high parallelism granted by modern storage devices. Thus, we explore the notion of weakly durable transactions, and discuss how to safely relax durability without compromising other transactional properties. We present AciKV, a transactional system whose design is centered around weak durability. AciKV exposes to users the normal transactional interface, but what sets it apart from others is a new "persist" primitive that decouples durability from commit. AciKV is a middle ground between systems that perform fast atomic operations, and ones that support transactions; this middle ground is useful as it provides similar performance to the former, while prevents isolation and consistency anomalies like the latter. Our evaluation using the YCSB benchmark shows that AciKV, under workloads that involve write requests, exhibits more than two orders of magnitude higher throughput than existing strongly durable systems.

==> code/src/client-round.py <==
def client_round(round, onion_keys, buddy):
  ### \textbf{Phase 1:} Circuit Setup
  onion1, circuit1 = rand_circuit(round, onion_keys)
  onion2, circuit2 = rand_circuit(round, onion_keys)

  receipts = send_setup_onions([onion1, onion2])
  h1 = onion_decrypt_aes(circuit1.keys, receipts[0])
  h2 = onion_decrypt_aes(circuit2.keys, receipts[1])
  if h1 != hash(circuit1.endpoint) or
     h2 != hash(circuit2.endpoint):
    raise Exception("hash mismatch; aborting round")

  ### \textbf{Phase 2:} Noise Verification
  counts, sigs = recv_noise_signatures()
  noise = 0
  for i in range(servers):
    if verify(sigs[i], servers[i].signing_key):
      noise += counts[i]
  if noise < required_noise:
    raise Exception("insufficient noise present")

  ### \textbf{Phase 3:} Circuit Exchange
  buddy_endpoint = exchange_circuit(buddy, circuit1.endpoint)
  if buddy_endpoint is None:
    buddy = self
    buddy_endpoint = circuit2.endpoint

  conn = connect_circuit(buddy_endpoint)

  ### \textbf{Phase 4:} Circuit Messaging
  def read_loop():
    while data := conn.read():
      # Note: don't need to onion\_decrypt\_aes here.
      msg = decrypt_aes(buddy.secret, data)
      play_voice_packet(msg)
  spawn_thread(read_loop)

  while r := recv_subround_announcement():
    msg = encrypt_aes(buddy.secret, get_voice_packet())
    onion = onion_encrypt_aes(circuit1.keys, msg)
    send_voice_onion(r.subround, onion)


==> code/src/client.c <==
int server_enter(void)
{
    n_accessing++;
    mfence();
    if (!accepting) {
        n_accessing--;
        return 1;
    }
    return 0;
}

void server_leave(void)
{
    mfence();
    n_accessing--;
}


==> code/src/server.c <==
atomic_uint n_accessing;
bool accepting;
mutex_t mutex;

void server_persist(void)
{
    mutex_lock(&mutex);
    accepting = false;
    mfence();
    while (n_accessing != 0)
        ;
    do_persist();
    mfence();
    accepting = true;
    mutex_unlock(&mutex);
}

